Learning Differential Diagnosis of Skin Conditions with Co-occurrence Supervision using Graph Convolutional Networks

Skin conditions are reported the 4th leading cause of nonfatal disease burden worldwide. However, given the colossal spectrum of skin disorders defined clinically and shortage in dermatology expertise, diagnosing skin conditions in a timely and accurate manner remains a challenging task. Using computer vision technologies, a deep learning system has proven effective assisting clinicians in image diagnostics of radiology, ophthalmology and more. In this paper, we propose a deep learning system (DLS) that may predict differential diagnosis of skin conditions using clinical images. Our DLS formulates the differential diagnostics as a multi-label classification task over 80 conditions when only incomplete image labels are available. We tackle the label incompleteness problem by combining a classification network with a Graph Convolutional Network (GCN) that characterizes label co-occurrence and effectively regularizes it towards a sparse representation. Our approach is demonstrated on 136,462 clinical images and concludes that the classification accuracy greatly benefit from the Co-occurrence supervision. Our DLS achieves 93.6% top-5 accuracy on 12,378 test images and consistently outperform the baseline classification network.

==> anc/supplimentary_2954.tex <==
% This is samplepaper.tex, a sample chapter demonstrating the
% LLNCS macro package for Springer Computer Science proceedings;
% Version 2.20 of 2017/10/04
%
\documentclass[runningheads]{llncs}
%
%
\usepackage{graphicx}
\usepackage{mathtools}
\usepackage{amssymb}
\newtheorem{thm}{Theorem}
\usepackage{color}
% Used for displaying a sample figure. If possible, figure files should
% be included in EPS format.
\usepackage{algorithm}  
\usepackage[noend]{algpseudocode}
\renewcommand{\algorithmicrequire}{\textbf{Input:}}  % Use Input in the format of Algorithm 
\renewcommand{\algorithmicensure}{\textbf{Output:}} % Use Output in the format of Algorithm 
% If you use the hyperref package, please uncomment the following line
% to display URLs in blue roman font according to Springer's eBook style:
% \renewcommand\UrlFont{\color{blue}\rmfamily}

\usepackage{graphicx}
% Used for displaying a sample figure. If possible, figure files should
% be included in EPS format.
%
% If you use the hyperref package, please uncomment the following line
% to display URLs in blue roman font according to Springer's eBook style:
% \renewcommand\UrlFont{\color{blue}\rmfamily}

\begin{document}

\section{Appendix A Condition Categories}

\iffalse
 Considering the graph convolution kernel to Chebyshe polynomial filters, the Equation of the compute of x about can also be viewed as:
\begin{equation}
g_{\theta '}*x\approx \sum_{k=0}^{K}\theta' _{k}T_{k}(\tilde{L})x,
\label{filter2}
\end{equation}
where
\begin{equation}
\tilde{L}=2L/\lambda _{max}-I_{n},
\end{equation}
and $T_{k}(\tilde{L})=2T_{k-1}(\tilde{L})-T_{k-2}(\tilde{L})$, $T_{0}(\tilde{L})=I$,$T_{1}(\tilde{L})=\tilde{L}$. 
It can be seen from this derivation that K-th order Chebyshev polynomials in Equation \ref{filter2} can iterate out the information of K-localized neighbourhood.
\fi


Acne; Pigmented Nevus; Urticaria; Hypersensitive Dermatitis; Hemangioma; Folliculitis; Scar; Tinea Pedis; Condyloma Acuminatum; Psoriasis; Vitiligo; Papular Urticaria; Plantar Warts; Seborrheic Dermatitis; Alopecia Areata; Rosacne; Chloasma; Balanoposthitis; Purpura; Burns; Androgenetic Alopecia; Keloid; Herpes Zoster; Verruca Vulgaris; Freckle; Hormone-dependent dermatitis; Onychomycosis; Verruca Plana; Infantile Eczema; Infantile eczema; Neurodermatitis; Paronychia; Alopecia; Tinea Manuum; Genital Herpes; Nevus Flammeus; Tinea Cruris; Lichen Pilaris; Vasculitis; Seborrheic Keratosis; Pityriasis Rosea; Ota mole; Lichen Planus; Sebaceous Nevus; Prurigo; Tinea Versicolor; Molluscum Contagiosum; Syringoma; Ichthyosis; Chicken Pox; Sebaceous Cyst; Clavus; Melanoma; Herpes Simplex; Decubitus; Hand Eczema; Pompholyx; Perianal Eczema; Callus; Nodular Erythema; Pearly Penile Papules; Diaper Dermatitis; Lipoma; Perniosis; Palmoplantar Keratoderma; Leukoplakia; Skin Ulcer; Neurofibroma; Oral Ulcer; Scrotal Eczema; Erythroderma; Perioral Dermatitis; Congestion under the Nail; Striae Atrophicae; Nail Matrix Naevus; Amelanotic Nevus; Pityrosporum Folliculitis; Comedo; Alopecia Totalis; Congenital Pigmented Nevus

\section{Appendix B Knowledge Group Definition}
The specific group definition is as follows: 0 = Vascular disorders; 1 = common skin diseases affecting extremities; 2 = common skin disease presenting with multiple papules; 3 = common skin disease present on the eyelid; 4 = pigmented skin disease; 5 =  common skin disorders associated with nails; 6 = vascular skin disease involved mainly in legs; 7 = pigmented nevus and melanoma; 8 = common skin disease affecting perineal; 9 = keratosis disorders; 10 = common skin disorders affecting scalp; 11 = common skin disorders associated with pilosebaceous unit; 12 = common blister disease; 13 = common skin disorders affecting mainly face; 14 = common skin disorders presenting with erythema and scale; 15 = common skin disorders presenting with erosion and ulcers; 16 = common skin disorders presenting with erythema and edema; 17 = common skin disorders in infant; 18 = skin disorders associated with sex and their differential diseases; 19 = common depigmented skin disorders; 20 = common skin infectious disorders presenting with vesicular and erosion; 21 = common skin inflammatory disease and their differential diseases; 22 = diffused skin disorders presenting with erythema and scale; 23 = common skin disorder associated with subcutaneous tissue; 24 = skin disorders affected mouth mucosa; 25 = common disease affecting feet; 26 = common skin tumors; 27 = common skin tumors; 28 = common skin disease affecting scalp; 29 = common skin disorder affecting perineal; 30 = common skin disorders affecting breast; 31 = common skin dermatitis associated with inflammation and infection.  

\section{Appendix C pairwise distance}
\begin{equation}
    \text{${K_{pdist}}$}\left(u,v\right) = \frac{(u-\bar{u})\cdot (u-\bar{u})}{\left \| (u-\bar{u})\right \|_{2}\left \| (u-\bar{u})\right \|_{2}},
\label{eq:pdist}
\end{equation}
Where $\bar{u}$ is the mean of the elements of vector u, $\bar{v}$ is the mean of the elements of vector v. u and v represent two node embedding vectors.


\section{Appendix D Evaluation Functions}
Reference to ~\cite{tsoumakas2009mining}, our multi-label specific metrics are defined below.
\\
\\
Hamming Loss:
\begin{equation}
    \text{${L_{Hamming}}$} = \frac{1}{n_{labels}} \sum_{j=0}^{n_{labels}-1}
    1(~\hat{{y_{j}}}\neq y_{j} ),
\end{equation}
where 1($x$) is the indicator function, $~\hat{{y_{j}}}$ is the prediction for label $j$, $y_{j}$ is the ground truth for label $j$.
\\
\\
Ranking Loss:

Given a binary indicator matrix of the ground truth labels $y \in \{0, 1\}^{n_{samples} \times n_{labels}}$ and the score associated with each label \hat{f} \in R^{n_{samples} \times n_{labels}} 

\begin{equation}
\tiny
ranking\_loss(y,\hat{f})=\frac{1}{n_{samples}}\sum_{i=0}^{n_{samples}-1}\frac{1}{\left \|y_{i} \right \|_{0}({n_{labels}-{\left \|y_{i} \right \|}_{0}})}\left |\left \{(k,l):\hat{f}_{ik}\leq\hat{f}_{il},y_{ik}=1,y{il}=0 \right \} \right | ,
\end{equation}

where $|\quad|$ computes the cardinality of the set (i.e., the number of elements in the set) and $||\quad||_{0}$ is the $l_{0}$ norm. The role of Ranking\_loss is to predict the relative distance between the input samples. The specific approach is computing the average number of label pairs that are incorrectly ordered given y\_score weighted by the size of the label set and the number of labels not in the label set. The best performance is achieved with a ranking loss of zero.
\\
\\
Rank One Loss:
\begin{equation}
OneError = \frac{1}{t}\sum_{i=1}^{t}l(argmin_{\lambda\in{L}}r_{i}(\lambda)),
\end{equation}
where 
\begin{equation}
    l(\lambda) = 
    \begin{cases}
    1 & \text{if $\lambda \notin Y_i$}\\
    0 & \text{otherwise}
    \end{cases}
\end{equation}
One Error calculates how many times the top-ranked label is not in the set of relevant labels of the instance.


\bibliographystyle{splncs04}
\bibliography{ref}

\end{document}
